Variational Information Bottleneck for Effective Low-Resource Fine-Tuning

While large-scale pretrained language models have obtained impressive results when fine-tuned on a wide variety of tasks, they still often suffer from overfitting in low-resource scenarios. Since such models are general-purpose feature extractors, many of these features are inevitably irrelevant for a given target task. We propose to use Variational Information Bottleneck (VIB) to suppress irrelevant features when fine-tuning on low-resource target tasks, and show that our method successfully reduces overfitting. Moreover, we show that our VIB model finds sentence representations that are more robust to biases in natural language inference datasets, and thereby obtains better generalization to out-of-domain datasets. Evaluation on seven low-resource datasets in different tasks shows that our method significantly improves transfer learning in low-resource scenarios, surpassing prior work. Moreover, it improves generalization on 13 out of 15 out-of-domain natural language inference benchmarks. Our code is publicly available in https://github.com/rabeehk/vibert.

==> figures/plot_sampled_acc.py <==
import matplotlib.pyplot as plt
import numpy as np

width = 4.5 
height = 4
num_samples = [200, 500, 800, 1000, 3000, 6000]
barWidth = 0.23
plt.rc('font', family='serif', serif='Times')
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=9)
plt.rc('ytick', labelsize=9)
plt.rc('axes', labelsize=9)

method2colors = {
    'SCL': 'mediumblue',
    'MCT': 'cornflowerblue',
    'Baseline': 'cyan',
    'RUBI': 'lightgreen',
    'SDA': 'forestgreen',
    'DFL': 'yellow',
    'TLDA': 'orange',
    'PoE': 'r',
    'TS': 'darkred',
    'TS-MCD': 'saddlebrown'
}


r1 = np.arange(6)
r2 = [x + barWidth for x in r1]
r3 = [x + 2*barWidth for x in r1]
fig, ax = plt.subplots(2, 2, figsize=(width, height), sharex=True) #, sharey=True)
fig.tight_layout()


# snli
ib_snli_mean = [61.42, 70.75, 74.71, 75.84, 79.56, 81.29]
ib_snli_std = [1.3, 0.6, 0.5, 0.1, 0.3, 0.4]
ce_snli_mean = [58.7,  68.12 ,73.29 ,74.69 ,79.57 ,80.85]
ce_snli_std= [1.3, 1.5, 0.9 ,1.1, 0.4, 0.4]
dp_snli_mean = [58.95, 69.33, 73.22, 74.2,  79.48, 81.71]
dp_snli_std = [0.4, 1.1, 1.2, 0.5, 0.7, 0.6]
mlp_snli_mean = [61.45, 70.92, 73.97, 75.55, 79.48, 81.29]
mlp_snli_std=[0.8, 0.5, 0.9, 0.1, 0.5, 0.3]
ax[0,0].bar(r1, ib_snli_mean,yerr=ib_snli_std,   width=barWidth,  color='red', label='VIB', edgecolor='black', hatch='//') 
ax[0,0].bar(r2, ce_snli_mean, yerr=ce_snli_std,   width=barWidth,  color='yellow', label='CE', edgecolor='black') #,  hatch='-') #//') #'-') 
ax[0,0].bar(r3, dp_snli_mean, yerr=ce_snli_std,   width=barWidth,  color='cyan', label='Dropout', edgecolor='black', hatch='\\') 
ax[0,0].axis(ymin=55)
ax[0,0].set_title(r'SNLI',  fontsize=10)
ax[0,0].legend(loc='upper left', prop={'size': 8}, frameon=False, borderaxespad=0)
ax[0, 0].xaxis.set_ticks_position('none')


# mnli 
ib_mnli_mm_mean = [53.58, 63.04, 64.87, 66.41, 71.86, 74.22]
ib_mnli_mm_std = [0.9, 1.1, 0.6, 1.2, 0.9, 0.3]
ce_mnli_mm_mean = [49.93, 59.76, 63.63, 65.21, 70.67, 73.11]
ce_mnli_mm_std=[1.4, 2.,  1.6, 1.4, 0.7, 0.9]
dp_mnli_mm_mean = [50.74, 59.58, 62.82, 65.71, 71.11, 72.88]
dp_mnli_mm_std=[2.1, 2.1, 0.8, 1.4, 0.8, 1.1]
mlp_mnli_mm_mean = [53.57, 62.51, 64.81, 66.41, 71.68, 74.14]
mlp_mnli_mm_std= [0.4, 0.9, 0.7, 1.4, 0.3, 0.1]
ax[0,1].bar(r1, ib_mnli_mm_mean,yerr=ib_mnli_mm_std,   width=barWidth,  color='red', edgecolor='black', hatch='//') 
ax[0,1].bar(r2, ce_mnli_mm_mean, yerr=ce_mnli_mm_std,   width=barWidth,  color='yellow', edgecolor='black') #, hatch='-') #- 
ax[0,1].bar(r3, dp_mnli_mm_mean, yerr=dp_mnli_mm_std,   width=barWidth,  color='cyan', edgecolor='black',  hatch='\\') #'\\') 
ax[0,1].axis(ymin=45)
ax[0,1].set_title(r'MNLI',  fontsize=10)
ax[0, 1].xaxis.set_ticks_position('none')


# imdb 
plt.xticks([r + barWidth for r in range(len(ib_snli_std))], num_samples) 
ib_imdb_mean = [83.05, 84.46, 84.83, 85.03, 86.27, 87.15]
ib_imdb_std = [0.3, 0.4, 0.4, 0.4, 0.4, 0.3]
ce_imdb_mean = [78.96, 83.68, 84.04, 84.8 , 86.17, 86.98]
ce_imdb_std = [1.9, 0.2 ,0.9, 0. , 0.2, 0.4]
dp_imdb_mean = [81.19, 83.3,  84.52, 85.01, 86.2,  87.31]
dp_imdb_std = [1.6, 0.2, 0.3, 0.3, 0.2, 0.2]
mlp_imdb_mean=[82.42, 84.33, 84.81, 85.15, 86.19, 86.99]
mlp_imdb_std=[0.5, 0.2, 0.2, 0.5, 0.2, 0.4]
ax[1,0].bar(r1, ib_imdb_mean, yerr=ib_imdb_std,   width=barWidth,  color='red', edgecolor='black', hatch='//')
ax[1,0].bar(r2, ce_imdb_mean, yerr=ce_imdb_std,   width=barWidth,  color='yellow', edgecolor='black') #, hatch='-') #//') #'-') 
ax[1,0].bar(r3, dp_imdb_mean, yerr=dp_imdb_std,   width=barWidth,  color='cyan', edgecolor='black', hatch='\\') 
ax[1,0].axis(ymin=77)
ax[1,0].set_title(r'IMDB',  fontsize=10)
plt.xticks([r + barWidth for r in range(len(ib_snli_std))], num_samples) 


# yelp
ib_yelp_mean =  [42.3,  46.65, 46.6,  48.03, 50.37, 51.34]
ib_yelp_std = [0.2, 0.5, 0.1, 0.6, 0.4, 0.4]
ce_yelp_mean = [41.6,  44.12, 45.67, 46.77 ,50.14, 51.86]
ce_yelp_std=  [0.9, 1.4, 1.6, 0.5, 0.7, 0.4]
dp_yelp_mean = [41.3,  44.37, 46.49, 46.21, 51.09, 52.39]
dp_yelp_std=[0.3, 0.6, 0.8, 1.5, 0.2, 0.5]
mlp_yelp_mean=[41.77, 44.59, 46.71, 47.8,  49.95, 51.47]
mlp_yelp_std=[0.1, 0.9, 0.5, 0.7, 0.7, 0.5]
ax[1,1].bar(r1, ib_yelp_mean, yerr=ib_yelp_std,   width=barWidth,  color='red', edgecolor='black', hatch='//') 
ax[1,1].bar(r2, ce_yelp_mean, yerr=ce_yelp_std,   width=barWidth,  color='yellow', edgecolor='black') #, hatch='-') #//') #'-') 
ax[1,1].bar(r3, dp_yelp_mean, yerr=dp_yelp_std,   width=barWidth,  color='cyan', edgecolor='black', hatch='\\') #\\') 
ax[1,1].axis(ymin=40)
ax[1,1].set_title(r'Yelp', fontsize=10)
plt.xticks([r + barWidth for r in range(len(ib_snli_std))], num_samples) 


# hatespeech
ib_hatespeech_mean = [77.75, 79.19, 79.16, 79.52, 80.19, 80.55]
ib_hatespeech_std = [0.3, 0.5, 0.3, 0.4, 0.4, 0.1]
ce_hatespeech_mean = [75.78, 78.38, 78.64, 79.55, 79.74, 80.66]
ce_hatespeech_std = [0.8, 0.4, 0.1, 0.1, 0.3, 0.1]
dp_hatespeech_mean = [75.75, 77.58, 78.67, 79.04, 79.43, 80.52]
dp_hatespeech_std=[1.1, 0.7, 0.2, 0.3, 0.3, 0.5]
mlp_hatespeech_mean = [77.69, 78.83, 79.02, 79.16, 80.01, 80.35]
mlp_hatespeech_std=[0.2, 0.5, 0.4, 0.1, 0.5, 0.5]


plt.subplots_adjust(wspace=0.2, hspace=0.15)
plt.rcParams.update({'xtick.bottom': False})

fig.text(0.5, 0, 'Number of samples', ha='center')
fig.text(-0.01, 0.5, 'Accuracy', va='center', rotation='vertical')
fig.savefig('sampled_accuracies.pdf', format='pdf', dpi=1000, bbox_inches='tight')
plt.show()



